A comparison of deep networks with ReLU activation function and linear spline-type methods

Deep neural networks (DNNs) generate much richer function spaces than shallow networks. Since the function spaces induced by shallow networks have several approximation theoretic drawbacks, this explains, however, not necessarily the success of deep networks. In this article we take another route by comparing the expressive power of DNNs with ReLU activation function to piecewise linear spline methods. We show that MARS (multivariate adaptive regression splines) is improper learnable by DNNs in the sense that for any given function that can be expressed as a function in MARS with $M$ parameters there exists a multilayer neural network with $O(M \log (M/\varepsilon))$ parameters that approximates this function up to sup-norm error $\varepsilon.$ We show a similar result for expansions with respect to the Faber-Schauder system. Based on this, we derive risk comparison inequalities that bound the statistical risk of fitting a neural network by the statistical risk of spline-based methods. This shows that deep networks perform better or only slightly worse than the considered spline methods. We provide a constructive proof for the function approximations.

==> anc/code_2d.py <==
from numpy import *
import math
import pandas as pd
from keras.models import Sequential
from keras.layers import Dense
from matplotlib import pyplot
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.pyplot as plt
import matplotlib.cm as cmx
from matplotlib import cm
from pyearth import Earth
from keras.initializers import RandomUniform
from matplotlib import colors
from keras.models import Input,Model
from keras.layers import LeakyReLU
from keras.activations import relu
from keras.optimizers import Adam
import keras

##to reproduce simulations from paper
#mse1=zeros(100)
#mse2=zeros(100)
#mse3=zeros(100)
#for rep in range(0,100):

######################################################
#DATA
######################################################

n=1000
data=zeros((n,3))
for i in range(0,n):
    data[i,0]=random.uniform(0,1)
    data[i,1]=random.uniform(0,1)
    data[i,2]=max(data[i,0]+data[i,1]-1,0)

#data for plot
plotn=50
plotdata=zeros((plotn*plotn,2))
y=zeros(plotn**2)
for i in range(0,plotn):
    for j in range(0,plotn):
        plotdata[i*plotn+j,0]=float(i)/plotn
        plotdata[i*plotn+j,1]=float(j)/plotn
        y[i*plotn+j]=max(float(i)/plotn+float(j)/plotn-1,0)


######################################################
#HO-MARS
######################################################

model = Earth(max_degree=10, verbose=0,max_terms=20)
model.fit(data[:,0:2],data[:,2])
y_hat = model.predict(data[:,0:2])
mse=sum((data[:,2]-y_hat)**2)
print "MSE HO-MARS", mse/n
##to reproduce simulations from paper
#mse1[rep]=mse/n

#for plot
ploty_hat=model.predict(plotdata)
col = ploty_hat
fig = plt.figure(figsize=(20, 5), dpi=80)
ax = fig.add_subplot(131, projection='3d')
fig.patch.set_facecolor('white')
surf=ax.scatter(plotdata[:,0],plotdata[:,1],ploty_hat,c=col, cmap='binary', marker='o')
ax.set_xlim(0, 1)
ax.set_ylim(0, 1)
ax.set_zlim(0, 1)

######################################################
#FABER SCHAUDER
######################################################

#corresponds to M in paper
jges=2
#degrees of freedom
nof=zeros(jges)
for j in range(0,jges):
    nof[j]=2**j
nof=int(sum(nof))
XMatrix=zeros((n,nof+2))
YMatrix=zeros((n,nof+2))
XMatrix[:,nof+1]=1.
YMatrix[:,nof+1]=1.
for i in range(0,n):
    x=data[i,0]
    for j in range(0,jges):
        for k in range(0,2**j):
            if (x>=k*2**(-j)) and (x<(2*k+1)*2**(-j-1)):
                XMatrix[i,2**j+k-1]=2**(j+1)*(x-k*2**(-j))
            if (x>=(2*k+1)*2**(-j-1)) and (x<=(k+1)*2**(-j)):
                XMatrix[i,2**j+k-1]=(1-2**(j+1)*(x-(2*k+1)*2**(-j-1)))
    XMatrix[i,sum(nof)]=x
    x=data[i,1]
    for j in range(0,jges):
        for k in range(0,2**j):
            if (x>=k*2**(-j)) and (x<(2*k+1)*2**(-j-1)):
                YMatrix[i,2**j+k-1]=2**(j+1)*(x-k*2**(-j))
            if (x>=(2*k+1)*2**(-j-1)) and (x<=(k+1)*2**(-j)):
                YMatrix[i,2**j+k-1]=(1-2**(j+1)*(x-(2*k+1)*2**(-j-1)))
    YMatrix[i,sum(nof)]=x
Matrix=zeros((n,(sum(nof)+2)*(sum(nof)+2)))
for i in range(0,n):
    for j in range(0,sum(nof)+2):
        for k in range(0,sum(nof+2)):
                Matrix[i,(sum(nof)+2)*j+k]=XMatrix[i,j]*YMatrix[i,k]
#parameters for each FS function
beta=zeros((sum(nof)+2)**2)
beta=dot(linalg.inv(dot(transpose(Matrix),Matrix)),dot(transpose(Matrix),data[:,2]))

#function evaluation
y_hat=zeros(n)
for i in range(0,(sum(nof)+2)**2):
    Matrix[:,i]=beta[i]*Matrix[:,i]
for i in range(0,n):
    y_hat[i]=sum(Matrix[i])
mse=sum((data[:,2]-y_hat)**2)
print "MSE FS", mse/n
##to reproduce simulations from paper
#mse2[rep]=mse/n

#for plot
XMatrix=zeros((plotn**2,nof+2))
YMatrix=zeros((plotn**2,nof+2))
XMatrix[:,nof+1]=1.
YMatrix[:,nof+1]=1.
for i in range(0,plotn**2):
    x=plotdata[i,0]
    for j in range(0,jges):
        for k in range(0,2**j):
            if (x>=k*2**(-j)) and (x<(2*k+1)*2**(-j-1)):
                XMatrix[i,2**j+k-1]=2**(j+1)*(x-k*2**(-j))
            if (x>=(2*k+1)*2**(-j-1)) and (x<=(k+1)*2**(-j)):
                XMatrix[i,2**j+k-1]=(1-2**(j+1)*(x-(2*k+1)*2**(-j-1)))
    XMatrix[i,sum(nof)]=x
    x=plotdata[i,1]
    for j in range(0,jges):
        for k in range(0,2**j):
            if (x>=k*2**(-j)) and (x<(2*k+1)*2**(-j-1)):
                YMatrix[i,2**j+k-1]=2**(j+1)*(x-k*2**(-j))
            if (x>=(2*k+1)*2**(-j-1)) and (x<=(k+1)*2**(-j)):
                YMatrix[i,2**j+k-1]=(1-2**(j+1)*(x-(2*k+1)*2**(-j-1)))
    YMatrix[i,sum(nof)]=x
Matrix=zeros((plotn**2,(sum(nof)+2)*(sum(nof)+2)))
for i in range(0,plotn**2):
    for j in range(0,sum(nof)+2):
        for k in range(0,sum(nof+2)):
                Matrix[i,(sum(nof)+2)*j+k]=XMatrix[i,j]*YMatrix[i,k]
ploty_hat=zeros(plotn**2)
for i in range(0,(sum(nof)+2)**2):
    Matrix[:,i]=beta[i]*Matrix[:,i]
for i in range(0,plotn**2):
    ploty_hat[i]=sum(Matrix[i])
ax = fig.add_subplot(132, projection='3d')
surf=ax.scatter(plotdata[:,0],plotdata[:,1],ploty_hat,c=col, cmap='binary', marker='o')
ax.set_xlim(0, 1)
ax.set_ylim(0, 1)
ax.set_zlim(0, 1)

######################################################
#NETWORK
######################################################

#number of initialization for same dataset
num=5
msemse=ones(num)
kiki=0
while (kiki<num):
    #increasing Glorot initialization
    wgt6=RandomUniform(minval=-sqrt(6.)/sqrt(2.),maxval=0., seed=None)
    wgt7=RandomUniform(minval=-sqrt(6.)/sqrt(3.),maxval=0., seed=None)
    wgt8=RandomUniform(minval=0.,maxval=sqrt(6.)/sqrt(3.), seed=None)
    wgt9=RandomUniform(minval=0.,maxval=sqrt(6.)/sqrt(2.), seed=None)
    #Adam optimizer
    opt=Adam(lr=0.001, beta_1=0.9, beta_2=0.999, decay=0.00021)
    #DNN
    model = Sequential()
    model.add(Dense(1, input_dim=2,kernel_initializer=wgt8,bias_initializer=wgt7, activation='relu'))
    model.add(Dense(1, kernel_initializer=wgt9))
    model.compile(loss='mean_squared_error', optimizer=opt)
    model.fit(data[:,0:2], data[:,2], epochs=150,verbose=0)
    y_hat = model.predict(data[:,0:2])
    mse=sum((data[:,2]-y_hat[:,0])**2)
    msemse[kiki]=mse
    ploty_hat=model.predict(plotdata)
    if msemse[kiki]<0.00001:
        kiki=num
    kiki=kiki+1
mse=min(msemse)/n
print "MSE DNN", mse
##to reproduce simulations from paper
#mse3[rep]=mse

#for plot
ax = fig.add_subplot(133, projection='3d')
surf=ax.scatter(plotdata[:,0],plotdata[:,1],ploty_hat,c=col, cmap='binary', marker='o')
ax.set_xlim(0, 1)
ax.set_ylim(0, 1)
ax.set_zlim(0, 1)
plt.show()
##to reproduce simulations from paper
#print "HOMARS", sum(mse1)/100
#print "FS", sum(mse2)/100
#print "DNN", sum(mse3)/100
#print "SDE HOMARS", sqrt(sum((mse1-sum(mse1)/100)**2)/(100-1))
#print "SDE FS", sqrt(sum((mse2-sum(mse2)/100)**2)/(100-1))
#print "SDE DNN", sqrt(sum((mse3-sum(mse3)/100)**2)/(100-1))

exit()


==> anc/code_hd.py <==
from numpy import *
import math
import pandas as pd
from keras.models import Sequential
from keras.layers import Dense
from matplotlib import pyplot
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.pyplot as plt
import matplotlib.cm as cmx
from matplotlib import cm
from pyearth import Earth
from keras.initializers import RandomUniform
from matplotlib import colors
from keras.models import Input,Model
from keras.layers import LeakyReLU
from keras.activations import relu
from keras.optimizers import Adam
import keras

##to reproduce simulations from paper
#mse1=zeros(100)
#mse2=zeros(100)
#for rep in range(0,100):

###################################################################
#DATA
###################################################################
n=1000
d=1
data=zeros((n,d+1))
for i in range(0,n):
    for j in range(0,d):
        data[i,j]=random.uniform(0,1)
    data[i,d]=max(sum(data[i,0:d]**2)-float(d)/3,0)

###################################################################
#HO-MARS
###################################################################

model = Earth(max_degree=10, verbose=0,max_terms=30)
model.fit(data[:,0:d],data[:,d])
y_hat = model.predict(data[:,0:d])
mse=sum((data[:,d]-y_hat)**2)
print "MSE HO-MARS", mse/n
##to reproduce simulations from paper
#mse1[rep]=mse/n

######################################################
#NETWORK
######################################################

#number of initialization for same dataset
num=15
msemse=100*ones(num)
kiki=0
while (kiki<num):
    earlystop=keras.callbacks.EarlyStopping(monitor='loss', patience=50, min_delta=0.0000001, verbose=1, mode='auto')
    callbacks=[earlystop]
    opt=Adam(lr=0.001, beta_1=0.9, beta_2=0.999, decay=0.00021)
    n_layers=10
    inputs = Input(shape=(d,))
    x = Dense(10, activation='relu')(inputs)
    for layer in range(n_layers - 1):
        x = Dense(10, activation='relu')(x)
    output = Dense(1,activation='linear')(x)
    deep_n_net = Model(inputs, output)
    deep_n_net.compile(optimizer = opt, loss= 'MSE') 
    deep_n_net.fit(data[:,0:d],data[:,d], epochs = 300,callbacks=callbacks, verbose=0)
    predicted=deep_n_net.predict(data[:,0:d])
    mse=sum((data[:,d]-predicted[:,0])**2)
    print mse/n
    msemse[kiki]=mse
    if msemse[kiki]<0.005*10**(min(d,10)-1):
        kiki=15
    kiki=kiki+1
mse=min(msemse)
print "MSE DNN", mse/n
##to reproduce simulations from paper
#mse2[rep]=mse/n
##to reproduce simulations from paper
#print "HOMARS", sum(mse1)/100
#print "DNN", sum(mse2)/100
#print "SDE HOMARS", sqrt(sum((mse1-sum(mse1)/100)**2)/(100-1))
#print "SDE DNN", sqrt(sum((mse2-sum(mse2)/100)**2)/(100-1))
exit()





==> anc/code_sinus.py <==
from numpy import *
import math
import pandas as pd
from keras.models import Sequential
from keras.layers import Dense
from matplotlib import pyplot
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.pyplot as plt
import matplotlib.cm as cmx
from matplotlib import cm
from pyearth import Earth
from keras.initializers import RandomUniform
from matplotlib import colors
from keras.models import Input,Model
from keras.layers import LeakyReLU
from keras.activations import relu
from keras.optimizers import Adam
import keras



##to reproduce simulations from paper
#mse1=zeros(100)
#mse2=zeros(100)
#mse3=zeros(100)
#mse4=zeros(100)
#for rep in range(0,100):

######################################################
#DATA
######################################################
n = 1000
#X variable
X = zeros(n)
#Y variable
Y = zeros(n)
X = sort(random.uniform(0.,1.,n))
Y=sin(2*pi*5*X)

######################################################
#MARS
######################################################

#standard MARS (max_degree=1)
model = Earth(max_degree=1, verbose=0,max_terms=50)
model.fit(X,Y)
y_hatMARS = model.predict(X)
mseMARS = sum((Y-y_hatMARS)**2)/n
print "MSE MARS", mseMARS
##to reproduce simulations from paper
#mse1[rep]=mseMARS

#HO-MARS (max_degree=3)
model = Earth(max_degree=5, verbose=0,max_terms=50)
model.fit(X,Y)
y_hatHOMARS = model.predict(X)
mseHOMARS = sum((Y-y_hatHOMARS)**2)/n
print "MSE HOMARS", mseHOMARS
##to reproduce simulations from paper
#mse2[rep]=mseHOMARS

######################################################
#FABER SCHAUDER
######################################################

#corresponds to M in paper
jges=6
#degrees of freedom
nof=zeros(jges)
for j in range(0,jges):
    nof[j]=2**j
nof=int(sum(nof))
XMatrix=zeros((n,nof+2))
XMatrix[:,nof+1]=1.
for i in range(0,n):
    x=X[i]
    for j in range(0,jges):
        for k in range(0,2**j):
            if (x>=k*2**(-j)) and (x<(2*k+1)*2**(-j-1)):
                XMatrix[i,2**j+k-1]=2**(j+1)*(x-k*2**(-j))
            if (x>=(2*k+1)*2**(-j-1)) and (x<=(k+1)*2**(-j)):
                XMatrix[i,2**j+k-1]=(1-2**(j+1)*(x-(2*k+1)*2**(-j-1)))
    XMatrix[i,sum(nof)]=x
#parameters for each FS function
beta=zeros(sum(nof)+2)
beta=dot(linalg.inv(dot(transpose(XMatrix),XMatrix)),dot(transpose(XMatrix),Y))

#for plot
plotpoints=n
plotx=zeros(plotpoints+1)
ploty=zeros(plotpoints+1)
for i in range(0,plotpoints+1):
    plotx[i]=float(i)/plotpoints
    x=plotx[i]
    for j in range(0,jges):
        for k in range(0,2**j):
            if (x>=k*2**(-j)) and (x<(2*k+1)*2**(-j-1)):
                ploty[i]=ploty[i]+beta[2**j+k-1]*2**(j+1)*(x-k*2**(-j))
            if (x>=(2*k+1)*2**(-j-1)) and (x<=(k+1)*2**(-j)):
                ploty[i]=ploty[i]+beta[2**j+k-1]*(1-2**(j+1)*(x-(2*k+1)*2**(-j-1)))
    ploty[i]=ploty[i]+beta[sum(nof)]*x
    ploty[i]=ploty[i]+beta[sum(nof)+1]
#plt.plot(plotx,ploty)
#plt.show()

#function evaluation
dataeval=zeros(n)
mse=zeros(n)
for i in range(0,n):
    x=X[i]
    for j in range(0,jges):
        for k in range(0,2**j):
            if (x>=k*2**(-j)) and (x<(2*k+1)*2**(-j-1)):
                dataeval[i]=dataeval[i]+beta[2**j+k-1]*2**(j+1)*(x-k*2**(-j))
            if (x>=(2*k+1)*2**(-j-1)) and (x<=(k+1)*2**(-j)):
                dataeval[i]=dataeval[i]+beta[2**j+k-1]*(1-2**(j+1)*(x-(2*k+1)*2**(-j-1)))
    dataeval[i]=dataeval[i]+beta[sum(nof)]*x
    dataeval[i]=dataeval[i]+beta[sum(nof)+1]
    mse[i]=(Y[i]-dataeval[i])**2
print "MSE FS", sum(mse)/n
mseFS=sum(mse)/n
##to reproduce simulations from paper
#mse3[rep]=mseFS

######################################################
#NETWORK
######################################################

#number of initialization for same dataset
num=15
msemse=ones(num)
kiki=0
while kiki<num:    
    print kiki
    z=relu
    #weight initialization
    wgt1=RandomUniform(minval=-sqrt(6.)/sqrt(11.),maxval=sqrt(6.)/sqrt(11.), seed=None)
    wgt2=RandomUniform(minval=-sqrt(6.)/sqrt(20.),maxval=sqrt(6.)/sqrt(20.), seed=None)

    #Adam optimizer
    opt=Adam(lr=0.001, beta_1=0.9, beta_2=0.999, decay=0.00021)
    #earlystop if MSE does not decrease
    earlystop=keras.callbacks.EarlyStopping(monitor='loss', patience=400, min_delta=0.00000001, verbose=1, mode='auto')
    callbacks=[earlystop]
    
    #DNN
    model=Sequential()
    model.add(Dense(10, input_dim=1,kernel_initializer=wgt1,bias_initializer=wgt1, activation=z))
    for layer in range(1,10):
        model.add(Dense(10, kernel_initializer=wgt2,bias_initializer=wgt2, activation=z))
    model.add(Dense(1, kernel_initializer=wgt1,bias_initializer=wgt1,activation='linear'))
    model.compile(loss='mean_squared_error', optimizer='Adam')
    model.fit(X, Y, epochs=2000,callbacks=callbacks,verbose=0)
    predicted = model.predict(X)
    msemse[kiki]=sum((Y-predicted[:,0])**2)/n
    print msemse[kiki]
    if msemse[kiki]<0.001:#<0.0008 to reproduce simulations from paper
        kiki=num
    kiki=kiki+1

mseDNN=min(msemse)
print "MSE DNN", mseDNN
##to reproduce simulations from paper
#mse4[rep]=mseDNN

#plot
fig=plt.figure(figsize=(20, 4), dpi=80)
fig.patch.set_facecolor('white')
ax=fig.add_subplot(141)
ax.plot(X,Y,X,y_hatMARS)
plt.ylim((-1.1,1.1))
plt.title('${MARS}$')
ax=fig.add_subplot(142)
ax.plot(X,Y,X,y_hatHOMARS)
plt.ylim((-1.1,1.1))
plt.title('$HO$-$MARS$')
ax=fig.add_subplot(143)
ax.plot(X,Y,plotx,ploty)
plt.ylim((-1.1,1.1))
plt.title('${FS}$')
ax=fig.add_subplot(144)
ax.plot(X,Y,X,predicted)
plt.ylim((-1.1,1.1))
plt.title('${DNN}$')
plt.show()
##to reproduce simulations from paper
#print "MARS", sum(mse1)/100
#print "HOMARS", sum(mse2)/100
#print "FS", sum(mse3)/100
#print "DNN", sum(mse4)/100
#print "SDE MARS", sqrt(sum((mse1-sum(mse1)/100)**2)/(100-1))
#print "SDE HOMARS", sqrt(sum((mse2-sum(mse2)/100)**2)/(100-1))
#print "SDE FS", sqrt(sum((mse3-sum(mse3)/100)**2)/(100-1))
#print "SDE DNN", sqrt(sum((mse4-sum(mse4)/100)**2)/(100-1))

exit()





==> anc/code_step.py <==
from numpy import *
import math
import pandas as pd
from keras.models import Sequential
from keras.layers import Dense
from matplotlib import pyplot
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.pyplot as plt
import matplotlib.cm as cmx
from matplotlib import cm
from pyearth import Earth
from keras.initializers import RandomUniform
from matplotlib import colors
from keras.models import Input,Model
from keras.layers import LeakyReLU
from keras.activations import relu
from keras.optimizers import Adam
import keras

##to reproduce simulations from paper
#mse1=zeros(100)
#mse2=zeros(100)
#mse3=zeros(100)
#mse4=zeros(100)
#for rep in range(0,100):

######################################################
#DATA
######################################################
n = 1000
#X variable
X = zeros(n)
#Y variable
Y = zeros(n)
X = sort(random.uniform(0.,1.,n))
for i in range(0,n):
    if X[i]<=0.5:
        Y[i]=-0.5
    if X[i]>=0.5:
        Y[i]=0.5

######################################################
#MARS
######################################################

#standard MARS (max_degree=1)
model = Earth(max_degree=1, verbose=0,max_terms=50)
model.fit(X,Y)
y_hatMARS = model.predict(X)
mseMARS = sum((Y-y_hatMARS)**2)/n
print "MSE MARS", mseMARS
##to reproduce simulations from paper
#mse1[rep]=mseMARS

#HO-MARS (max_degree=3)
model = Earth(max_degree=5, verbose=0,max_terms=50)
model.fit(X,Y)
y_hatHOMARS = model.predict(X)
mseHOMARS = sum((Y-y_hatHOMARS)**2)/n
print "MSE HOMARS", mseHOMARS
#mse2[rep]=mseHOMARS

######################################################
#FABER SCHAUDER
######################################################

#corresponds to M in paper
jges=6
#degrees of freedom
nof=zeros(jges)
for j in range(0,jges):
    nof[j]=2**j
nof=int(sum(nof))
XMatrix=zeros((n,nof+2))
XMatrix[:,nof+1]=1.
for i in range(0,n):
    x=X[i]
    for j in range(0,jges):
        for k in range(0,2**j):
            if (x>=k*2**(-j)) and (x<(2*k+1)*2**(-j-1)):
                XMatrix[i,2**j+k-1]=2**(j+1)*(x-k*2**(-j))
            if (x>=(2*k+1)*2**(-j-1)) and (x<=(k+1)*2**(-j)):
                XMatrix[i,2**j+k-1]=(1-2**(j+1)*(x-(2*k+1)*2**(-j-1)))
    XMatrix[i,sum(nof)]=x
#parameters for each FS function
beta=zeros(sum(nof)+2)
beta=dot(linalg.inv(dot(transpose(XMatrix),XMatrix)),dot(transpose(XMatrix),Y))

#for plot
plotpoints=n
plotx=zeros(plotpoints+1)
ploty=zeros(plotpoints+1)
for i in range(0,plotpoints+1):
    plotx[i]=float(i)/plotpoints
    x=plotx[i]
    for j in range(0,jges):
        for k in range(0,2**j):
            if (x>=k*2**(-j)) and (x<(2*k+1)*2**(-j-1)):
                ploty[i]=ploty[i]+beta[2**j+k-1]*2**(j+1)*(x-k*2**(-j))
            if (x>=(2*k+1)*2**(-j-1)) and (x<=(k+1)*2**(-j)):
                ploty[i]=ploty[i]+beta[2**j+k-1]*(1-2**(j+1)*(x-(2*k+1)*2**(-j-1)))
    ploty[i]=ploty[i]+beta[sum(nof)]*x
    ploty[i]=ploty[i]+beta[sum(nof)+1]
#plt.plot(plotx,ploty)
#plt.show()

#function evaluation
dataeval=zeros(n)
mse=zeros(n)
for i in range(0,n):
    x=X[i]
    for j in range(0,jges):
        for k in range(0,2**j):
            if (x>=k*2**(-j)) and (x<(2*k+1)*2**(-j-1)):
                dataeval[i]=dataeval[i]+beta[2**j+k-1]*2**(j+1)*(x-k*2**(-j))
            if (x>=(2*k+1)*2**(-j-1)) and (x<=(k+1)*2**(-j)):
                dataeval[i]=dataeval[i]+beta[2**j+k-1]*(1-2**(j+1)*(x-(2*k+1)*2**(-j-1)))
    dataeval[i]=dataeval[i]+beta[sum(nof)]*x
    dataeval[i]=dataeval[i]+beta[sum(nof)+1]
    mse[i]=(Y[i]-dataeval[i])**2
print "MSE FS", sum(mse)/n
mseFS=sum(mse)/n
##to reproduce simulations from paper
#mse3[rep]=mseFS

######################################################
#NETWORK
######################################################

#number of initialization for same dataset
num=15
msemse=ones(num)
kiki=0
while kiki<num:    
    print kiki
    z=relu
    #weight initialization
    wgt1=RandomUniform(minval=-sqrt(6.)/sqrt(11.),maxval=sqrt(6.)/sqrt(11.), seed=None)
    wgt2=RandomUniform(minval=-sqrt(6.)/sqrt(20.),maxval=sqrt(6.)/sqrt(20.), seed=None)

    #Adam optimizer
    opt=Adam(lr=0.001, beta_1=0.9, beta_2=0.999, decay=0.00021)
    #earlystop if MSE does not decrease
    earlystop=keras.callbacks.EarlyStopping(monitor='loss', patience=400, min_delta=0.00000001, verbose=1, mode='auto')
    callbacks=[earlystop]
    
    #DNN
    model=Sequential()
    model.add(Dense(10, input_dim=1,kernel_initializer=wgt1,bias_initializer=wgt1, activation=z))
    for layer in range(1,10):
        model.add(Dense(10, kernel_initializer=wgt2,bias_initializer=wgt2, activation=z))
    model.add(Dense(1, kernel_initializer=wgt1,bias_initializer=wgt1,activation='linear'))
    model.compile(loss='mean_squared_error', optimizer='Adam')
    model.fit(X, Y, epochs=2000,callbacks=callbacks,verbose=0)
    predicted = model.predict(X)
    msemse[kiki]=sum((Y-predicted[:,0])**2)/n
    print msemse[kiki]
    if msemse[kiki]<0.001:
        kiki=num
    kiki=kiki+1

mseDNN=min(msemse)
print "MSE DNN", mseDNN
##to reproduce simulations from paper
#mse3[rep]=mseFS

#plot
fig=plt.figure(figsize=(20, 4), dpi=80)
fig.patch.set_facecolor('white')
ax=fig.add_subplot(141)
ax.plot(X,Y,X,y_hatMARS)
plt.ylim((-1.1,1.1))
plt.title('${MARS}$')
ax=fig.add_subplot(142)
ax.plot(X,Y,X,y_hatHOMARS)
plt.ylim((-1.1,1.1))
plt.title('$HO$-$MARS$')
ax=fig.add_subplot(143)
ax.plot(X,Y,plotx,ploty)
plt.ylim((-1.1,1.1))
plt.title('${FS}$')
ax=fig.add_subplot(144)
ax.plot(X,Y,X,predicted)
plt.ylim((-1.1,1.1))
plt.title('${DNN}$')
plt.show()
##to reproduce simulations from paper
#print "MARS", sum(mse1)/100
#print "HOMARS", sum(mse2)/100
#print "FS", sum(mse3)/100
#print "DNN", sum(mse4)/100
#print "SDE MARS", sqrt(sum((mse1-sum(mse1)/100)**2)/(100-1))
#print "SDE HOMARS", sqrt(sum((mse2-sum(mse2)/100)**2)/(100-1))
#print "SDE FS", sqrt(sum((mse3-sum(mse3)/100)**2)/(100-1))
#print "SDE DNN", sqrt(sum((mse4-sum(mse4)/100)**2)/(100-1))


exit()





==> anc/code_x2.py <==
from numpy import *
import math
import pandas as pd
from keras.models import Sequential
from keras.layers import Dense
from matplotlib import pyplot
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.pyplot as plt
import matplotlib.cm as cmx
from matplotlib import cm
from pyearth import Earth
from keras.initializers import RandomUniform
from matplotlib import colors
from keras.models import Input,Model
from keras.layers import LeakyReLU
from keras.activations import relu
from keras.optimizers import Adam
import keras


##to reproduce simulations from paper
#mse1=zeros(100)
#mse2=zeros(100)
#mse3=zeros(100)
#mse4=zeros(100)
#for rep in range(0,100):

######################################################
#DATA
######################################################
n = 1000
#X variable
X = zeros(n)
#Y variable
Y = zeros(n)
#Z is for plot
Z = zeros(n)
X = sort(random.uniform(0.,1.,n))
Z = X**2
for i in range(0,n):
    Y[i] = X[i]**2#+random.normal(0,0.2,1)

######################################################
#MARS
######################################################

#standard MARS (max_degree=1)
model = Earth(max_degree=1, verbose=0,max_terms=10)
model.fit(X,Y)
y_hatMARS = model.predict(X)
mseMARS = sum((Y-y_hatMARS)**2)/n
print "MSE MARS", mseMARS
##to reproduce simulations from paper
#mse1[rep]=mseMARS

#HO-MARS (max_degree=3)
model = Earth(max_degree=3, verbose=0,max_terms=10)
model.fit(X,Y)
y_hatHOMARS = model.predict(X)
mseHOMARS = sum((Y-y_hatHOMARS)**2)/n
print "MSE HOMARS", mseHOMARS
##to reproduce simulations from paper
#mse2[rep]=mseHOMARS

######################################################
#FABER SCHAUDER
######################################################

#corresponds to M in paper
jges=3
#degrees of freedom
nof=zeros(jges)
for j in range(0,jges):
    nof[j]=2**j
nof=int(sum(nof))
XMatrix=zeros((n,nof+2))
XMatrix[:,nof+1]=1.
for i in range(0,n):
    x=X[i]
    for j in range(0,jges):
        for k in range(0,2**j):
            if (x>=k*2**(-j)) and (x<(2*k+1)*2**(-j-1)):
                XMatrix[i,2**j+k-1]=2**(j+1)*(x-k*2**(-j))
            if (x>=(2*k+1)*2**(-j-1)) and (x<=(k+1)*2**(-j)):
                XMatrix[i,2**j+k-1]=(1-2**(j+1)*(x-(2*k+1)*2**(-j-1)))
    XMatrix[i,sum(nof)]=x
#parameters for each FS function
beta=zeros(sum(nof)+2)
beta=dot(linalg.inv(dot(transpose(XMatrix),XMatrix)),dot(transpose(XMatrix),Y))

#for plot
plotpoints=n
plotx=zeros(plotpoints+1)
ploty=zeros(plotpoints+1)
for i in range(0,plotpoints+1):
    plotx[i]=float(i)/plotpoints
    x=plotx[i]
    for j in range(0,jges):
        for k in range(0,2**j):
            if (x>=k*2**(-j)) and (x<(2*k+1)*2**(-j-1)):
                ploty[i]=ploty[i]+beta[2**j+k-1]*2**(j+1)*(x-k*2**(-j))
            if (x>=(2*k+1)*2**(-j-1)) and (x<=(k+1)*2**(-j)):
                ploty[i]=ploty[i]+beta[2**j+k-1]*(1-2**(j+1)*(x-(2*k+1)*2**(-j-1)))
    ploty[i]=ploty[i]+beta[sum(nof)]*x
    ploty[i]=ploty[i]+beta[sum(nof)+1]

#function evaluation
dataeval=zeros(n)
mse=zeros(n)
for i in range(0,n):
    x=X[i]
    for j in range(0,jges):
        for k in range(0,2**j):
            if (x>=k*2**(-j)) and (x<(2*k+1)*2**(-j-1)):
                dataeval[i]=dataeval[i]+beta[2**j+k-1]*2**(j+1)*(x-k*2**(-j))
            if (x>=(2*k+1)*2**(-j-1)) and (x<=(k+1)*2**(-j)):
                dataeval[i]=dataeval[i]+beta[2**j+k-1]*(1-2**(j+1)*(x-(2*k+1)*2**(-j-1)))
    dataeval[i]=dataeval[i]+beta[sum(nof)]*x
    dataeval[i]=dataeval[i]+beta[sum(nof)+1]
    mse[i]=(Y[i]-dataeval[i])**2
print "MSE FS", sum(mse)/n
mseFS=sum(mse)/n
##to reproduce simulations from paper
#mse3[rep]=mseFS

######################################################
#NETWORK
######################################################

#number of initialization for same dataset
num=10
msemse=50*ones(num)
kiki=0
while kiki<num:    
    print kiki
    z=relu
    #increasing Glorot initialization
    wgt1=RandomUniform(minval=0.,maxval=1., seed=None)
    wgt2=RandomUniform(minval=-1.,maxval=0., seed=None)
    wgt3=RandomUniform(minval=-sqrt(6.)/sqrt(10.),maxval=0., seed=None)
    wgt4=RandomUniform(minval=0.,maxval=sqrt(6.)/sqrt(10.), seed=None)

    #Adam optimizer
    opt=Adam(lr=0.001, beta_1=0.9, beta_2=0.999, decay=0.00021)
    #earlystop if MSE does not decrease
    earlystop=keras.callbacks.EarlyStopping(monitor='loss', patience=400, min_delta=0.00000001, verbose=1, mode='auto')
    callbacks=[earlystop]
    
    #DNN
    model = Sequential()
    model.add(Dense(5, input_dim=1,kernel_initializer=wgt1,bias_initializer=wgt2, activation=z))
    model.add(Dense(5,kernel_initializer=wgt4,bias_initializer=wgt3, activation=z))
    model.add(Dense(5,kernel_initializer=wgt4,bias_initializer=wgt3, activation=z))
    model.add(Dense(1, kernel_initializer=wgt1,activation='linear'))
    model.compile(loss='mean_squared_error', optimizer=opt)
    model.fit(X, Y, epochs=1500,callbacks=callbacks,verbose=0)
    predicted = model.predict(X)
    msemse[kiki]=sum((Y-predicted[:,0])**2)
    print msemse[kiki]/n
    if msemse[kiki]<50:#<0.000002 to reproduce simulations from paper
        kiki=num
    kiki=kiki+1

mseDNN=min(msemse)/n
print "MSE DNN", mseDNN
##to reproduce simulations from paper
#mse4[rep]=mseDNN


#plot
fig=plt.figure(figsize=(20, 4), dpi=80)
fig.patch.set_facecolor('white')
ax=fig.add_subplot(141)
ax.plot(X,Z,X,y_hatMARS)
plt.ylim((-0.1,1.1))
plt.title('${MARS}$')
ax=fig.add_subplot(142)
ax.plot(X,Z,X,y_hatHOMARS)
plt.ylim((-0.1,1.1))
plt.title('$HO$-$MARS$')
ax=fig.add_subplot(143)
ax.plot(X,Z,plotx,ploty)
plt.ylim((-0.1,1.1))
plt.title('${FS}$')
ax=fig.add_subplot(144)
ax.plot(X,Z,X,predicted)
plt.ylim((-0.1,1.1))
plt.title('${DNN}$')
plt.show()
##to reproduce simulations from paper
#print "MARS", sum(mse1)/100
#print "HOMARS", sum(mse2)/100
#print "FS", sum(mse3)/100
#print "DNN", sum(mse4)/100
#print "SDE MARS", sqrt(sum((mse1-sum(mse1)/100)**2)/(100-1))
#print "SDE HOMARS", sqrt(sum((mse2-sum(mse2)/100)**2)/(100-1))
#print "SDE FS", sqrt(sum((mse3-sum(mse3)/100)**2)/(100-1))
#print "SDE DNN", sqrt(sum((mse4-sum(mse4)/100)**2)/(100-1))

exit()




